Two-loop amplitudes for di-Higgs and di-pseudo-Higgs productions through quark annihilation in QCD

Through this article, we present the two-loop massless QCD corrections to the production of di-Higgs and di-pseudo-Higgs boson through quark annihilation in the large top quark mass limit. Within dimensional regularisation, we employ the non-anticommuting $\gamma_5$ and treat it under the Larin prescription. We discover the absence of any additional renormalisation, so-called contact renormalisation, that could arise from the short distance behaviour of two local operators. This finding is in corroboration with the operator product expansion. By examining the results, we discover the lack of similarity in the highest transcendentality weight terms between these finite remainders and that of a pair of half-BPS primary operators in maximally supersymmetric Yang-Mills theory. We need these newly computed finite remainders to calculate observables involving di-Higgs or di-pseudo-Higgs at the next-to-next-to-leading order. We implement the results to a numerical code for further phenomenological studies.

==> anc/FR_qqhh_1L.m <==
(** One-loop finite remainders for q+qbar->H+H (di-scalar Higgs) and q+qbar->A+A (di-pseudo-scalar Higgs) **)

(Den[x_,y_]*wh^2*Cf*((-4*I)*x^4*zeta2 - (4*I)*x^6*zeta2 + (8*I)*x^5*y*zeta2 + 2*Pi*Log[x] + 
  2*Pi*x^2*Log[x] - 2*Pi*x^4*Log[x] - 2*Pi*x^6*Log[x] - 4*Pi*x*y*Log[x] + 
  4*Pi*x^5*y*Log[x] - I*Log[x]^2 - I*x^2*Log[x]^2 - I*x^4*Log[x]^2 - 
  I*x^6*Log[x]^2 + (2*I)*x*y*Log[x]^2 + (2*I)*x^5*y*Log[x]^2 - 
  4*Pi*Log[1 + x] - 4*Pi*x^2*Log[1 + x] + 4*Pi*x^4*Log[1 + x] + 
  4*Pi*x^6*Log[1 + x] + 8*Pi*x*y*Log[1 + x] - 8*Pi*x^5*y*Log[1 + x] - 
  2*Pi*Log[x^(-1) + x - y] + (3*I)*x^2*Log[x^(-1) + x - y] - 
  4*Pi*x^2*Log[x^(-1) + x - y] - (3*I)*x^4*Log[x^(-1) + x - y] + 
  4*Pi*x^4*Log[x^(-1) + x - y] + 2*Pi*x^6*Log[x^(-1) + x - y] - 
  (3*I)*x*y*Log[x^(-1) + x - y] + 6*Pi*x*y*Log[x^(-1) + x - y] + 
  (3*I)*x^5*y*Log[x^(-1) + x - y] - 6*Pi*x^5*y*Log[x^(-1) + x - y] + 
  (3*I)*x^2*y^2*Log[x^(-1) + x - y] - 4*Pi*x^2*y^2*Log[x^(-1) + x - y] - 
  (3*I)*x^4*y^2*Log[x^(-1) + x - y] + 4*Pi*x^4*y^2*Log[x^(-1) + x - y] - 
  (2*I)*Log[x]*Log[x^(-1) + x - y] - (4*I)*x^2*Log[x]*Log[x^(-1) + x - y] + 
  (4*I)*x^4*Log[x]*Log[x^(-1) + x - y] + (2*I)*x^6*Log[x]*
   Log[x^(-1) + x - y] + (6*I)*x*y*Log[x]*Log[x^(-1) + x - y] - 
  (6*I)*x^5*y*Log[x]*Log[x^(-1) + x - y] - (4*I)*x^2*y^2*Log[x]*
   Log[x^(-1) + x - y] + (4*I)*x^4*y^2*Log[x]*Log[x^(-1) + x - y] + 
  (4*I)*Log[1 + x]*Log[x^(-1) + x - y] + (8*I)*x^2*Log[1 + x]*
   Log[x^(-1) + x - y] - (8*I)*x^4*Log[1 + x]*Log[x^(-1) + x - y] - 
  (4*I)*x^6*Log[1 + x]*Log[x^(-1) + x - y] - (12*I)*x*y*Log[1 + x]*
   Log[x^(-1) + x - y] + (12*I)*x^5*y*Log[1 + x]*Log[x^(-1) + x - y] + 
  (8*I)*x^2*y^2*Log[1 + x]*Log[x^(-1) + x - y] - 
  (8*I)*x^4*y^2*Log[1 + x]*Log[x^(-1) + x - y] + I*Log[x^(-1) + x - y]^2 + 
  (2*I)*x^2*Log[x^(-1) + x - y]^2 - (2*I)*x^4*Log[x^(-1) + x - y]^2 - 
  I*x^6*Log[x^(-1) + x - y]^2 - (3*I)*x*y*Log[x^(-1) + x - y]^2 + 
  (3*I)*x^5*y*Log[x^(-1) + x - y]^2 + (2*I)*x^2*y^2*Log[x^(-1) + x - y]^2 - 
  (2*I)*x^4*y^2*Log[x^(-1) + x - y]^2 - (3*I)*x^2*Log[y] + 2*Pi*x^2*Log[y] + 
  (3*I)*x^4*Log[y] - 2*Pi*x^4*Log[y] + (3*I)*x*y*Log[y] - 2*Pi*x*y*Log[y] - 
  (3*I)*x^5*y*Log[y] + 2*Pi*x^5*y*Log[y] - (3*I)*x^2*y^2*Log[y] + 
  4*Pi*x^2*y^2*Log[y] + (3*I)*x^4*y^2*Log[y] - 4*Pi*x^4*y^2*Log[y] + 
  (2*I)*x^2*Log[x]*Log[y] - (2*I)*x^4*Log[x]*Log[y] - 
  (2*I)*x*y*Log[x]*Log[y] + (2*I)*x^5*y*Log[x]*Log[y] + 
  (4*I)*x^2*y^2*Log[x]*Log[y] - (4*I)*x^4*y^2*Log[x]*Log[y] - 
  (4*I)*x^2*Log[1 + x]*Log[y] + (4*I)*x^4*Log[1 + x]*Log[y] + 
  (4*I)*x*y*Log[1 + x]*Log[y] - (4*I)*x^5*y*Log[1 + x]*Log[y] - 
  (8*I)*x^2*y^2*Log[1 + x]*Log[y] + (8*I)*x^4*y^2*Log[1 + x]*Log[y] - 
  I*x^2*Log[y]^2 + I*x^4*Log[y]^2 + I*x*y*Log[y]^2 - I*x^5*y*Log[y]^2 - 
  (2*I)*x^2*y^2*Log[y]^2 + (2*I)*x^4*y^2*Log[y]^2 - 4*Pi*x^2*Log[Y] + 
  4*Pi*x^4*Log[Y] + 4*Pi*x*y*Log[Y] - 4*Pi*x^5*y*Log[Y] - 
  8*Pi*x^2*y^2*Log[Y] + 8*Pi*x^4*y^2*Log[Y] + (2*I)*x^2*Log[Y]^2 - 
  (2*I)*x^4*Log[Y]^2 - (2*I)*x*y*Log[Y]^2 + (2*I)*x^5*y*Log[Y]^2 + 
  (4*I)*x^2*y^2*Log[Y]^2 - (4*I)*x^4*y^2*Log[Y]^2 + 4*Pi*Log[Z] + 
  8*Pi*x^2*Log[Z] - 8*Pi*x^4*Log[Z] - 4*Pi*x^6*Log[Z] - 12*Pi*x*y*Log[Z] + 
  12*Pi*x^5*y*Log[Z] + 8*Pi*x^2*y^2*Log[Z] - 8*Pi*x^4*y^2*Log[Z] - 
  (2*I)*Log[Z]^2 - (4*I)*x^2*Log[Z]^2 + (4*I)*x^4*Log[Z]^2 + 
  (2*I)*x^6*Log[Z]^2 + (6*I)*x*y*Log[Z]^2 - (6*I)*x^5*y*Log[Z]^2 - 
  (4*I)*x^2*y^2*Log[Z]^2 + (4*I)*x^4*y^2*Log[Z]^2 - 
  (4*I)*(1 + x^4)*(1 + x^2 - 2*x*y)*PolyLog[2, -x] + 
  (4*I)*x*(-1 + x^2)*(-x + y + x^2*y - 2*x*y^2)*PolyLog[2, Y^(-1)] - 
  (4*I)*PolyLog[2, Z^(-1)] - (8*I)*x^2*PolyLog[2, Z^(-1)] + 
  (8*I)*x^4*PolyLog[2, Z^(-1)] + (4*I)*x^6*PolyLog[2, Z^(-1)] + 
  (12*I)*x*y*PolyLog[2, Z^(-1)] - (12*I)*x^5*y*PolyLog[2, Z^(-1)] - 
  (8*I)*x^2*y^2*PolyLog[2, Z^(-1)] + (8*I)*x^4*y^2*PolyLog[2, Z^(-1)]));


==> anc/ReadMe.txt <==
Two-loop amplitudes for di-Higgs and di-pseudo-Higgs productions through quark annihilation in QCD
Taushif Ahmed, V. Ravindran, Aparna Sankar, Surabhi Tiwari
---------------------------------------------------------------------------------------------------------------------------------

FR_qqhh_1L.m -> One-loop finite remainder for q+qbar->H+H (di-scalar Higgs) and q+qbar->A+A (di-pseudo-scalar Higgs) processes
FR_qqHH_2L.m -> Two-loop finite remainder for q+qbar->H+H process 
FR_qqAA_2L.m -> Two-loop finite remainder for q+qbar->A+A process 
---------------------------------------------------------------------------------------------------------------------------------

Definitions of symbols used in the above files
---------------------------------------------------------------------------------------------------------------------------------

1. Den[x_,y_] :=  1/(4*x*(x^2-1)*(x-y)*(x y-1)).
2. Den[y_,z _,m2_] := 1/2/(-m2^2 + m2^2 y z). 
3. wh stands for the  Wilson coefficients in the Higgs effective field theory. Please refer to Eqns(3.2,3.5) in the paper. 
   wh = wphi = -4/3 for h=Phi(Scalar Higgs) and wh= wptilde = -2^(5/4)*GF^(1/2) Cot[beta] for h=\tilde{\Phi} (Pseudo-scalar Higgs).
4. Log[m2bmuR2] = Log[m^2/muR^2] where m is the mass of the scalar/pseudo-scalar Higgs boson and muR is the UV renormalisation scale.  
5. Z=1+z, Y=1+y .
6. zeta2 = Zeta[2], zeta3 = Zeta[3] and zeta4= Zeta[4].

---------------------------------------------------------------------------------------------------------------------------------

